Laminar Flame Speeds in Degenerate Oxygen-Neon Mixtures

The collapse of degenerate oxygen-neon cores (i.e., electron-capture supernovae or accretion-induced collapse) proceeds through a phase in which a deflagration wave ("flame") forms at or near the center and propagates through the star. In models, the assumed speed of this flame influences whether this process leads to an explosion or to the formation of a neutron star. We calculate the laminar flame speeds in degenerate oxygen-neon mixtures with compositions motivated by detailed stellar evolution models. These mixtures include trace amounts of carbon and have a lower electron fraction than those considered in previous work. We find that trace carbon has little effect on the flame speeds, but that material with electron fraction $Y_e \approx 0.48-0.49$ has laminar flame speeds that are $\approx 2$ times faster than those at $Y_e = 0.5$. We provide tabulated flame speeds and a corresponding fitting function so that the impact of this difference can be assessed via full star hydrodynamical simulations of the collapse process.

==> anc/table2.txt <==
Title: Laminar Flame Speeds in Degenerate Oxygen-Neon Mixtures
Authors: Schwab, J., Farmer, R., Timmes, F.X.
Table: Flame speeds (Table2)
================================================================================
Byte-by-byte Description of file: table2.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label  Explanations
--------------------------------------------------------------------------------
   1-  5 F5.2   ---      XO      Mass fraction of oxygen-16
   6- 11 F6.3   ---      Ye      Electron fraction
  12- 16 F5.1   Pg/m3   Rho      Mass density
  17- 22 F6.1   km/s      v      Flame velocity
--------------------------------------------------------------------------------
 0.50 0.485  1.0  53.8
 0.50 0.485  2.0  83.5
 0.50 0.485  4.0 128.2
 0.50 0.485  6.0 166.9
 0.50 0.485  8.0 211.7
 0.50 0.485 10.0 255.8
 0.50 0.485 12.0 296.1
 0.50 0.485 14.0 333.3
 0.50 0.490  1.0  40.1
 0.50 0.490  2.0  65.8
 0.50 0.490  4.0 104.3
 0.50 0.490  6.0 137.3
 0.50 0.490  8.0 169.5
 0.50 0.490 10.0 205.8
 0.50 0.490 12.0 240.7
 0.50 0.490 14.0 273.2
 0.50 0.495  1.0  27.2
 0.50 0.495  2.0  46.1
 0.50 0.495  4.0  75.6
 0.50 0.495  6.0 101.5
 0.50 0.495  8.0 125.7
 0.50 0.495 10.0 150.3
 0.50 0.495 12.0 178.1
 0.50 0.495 14.0 205.1
 0.50 0.500  1.0  15.9
 0.50 0.500  2.0  26.3
 0.50 0.500  4.0  45.0
 0.50 0.500  6.0  62.6
 0.50 0.500  8.0  79.8
 0.50 0.500 10.0  96.4
 0.50 0.500 12.0 112.6
 0.50 0.500 14.0 131.7
 0.60 0.485  1.0  50.7
 0.60 0.485  2.0  77.7
 0.60 0.485  4.0 121.2
 0.60 0.485  6.0 160.5
 0.60 0.485  8.0 208.0
 0.60 0.485 10.0 253.7
 0.60 0.485 12.0 295.4
 0.60 0.485 14.0 333.9
 0.60 0.490  1.0  36.2
 0.60 0.490  2.0  60.3
 0.60 0.490  4.0  98.9
 0.60 0.490  6.0 132.9
 0.60 0.490  8.0 167.0
 0.60 0.490 10.0 205.7
 0.60 0.490 12.0 242.5
 0.60 0.490 14.0 276.6
 0.60 0.495  1.0  25.4
 0.60 0.495  2.0  43.6
 0.60 0.495  4.0  73.5
 0.60 0.495  6.0 100.5
 0.60 0.495  8.0 126.0
 0.60 0.495 10.0 152.7
 0.60 0.495 12.0 182.5
 0.60 0.495 14.0 211.2
 0.60 0.500  1.0  15.7
 0.60 0.500  2.0  26.1
 0.60 0.500  4.0  45.3
 0.60 0.500  6.0  63.6
 0.60 0.500  8.0  81.8
 0.60 0.500 10.0  99.6
 0.60 0.500 12.0 117.2
 0.60 0.500 14.0 138.1
 0.75 0.485  1.0  51.2
 0.75 0.485  2.0  75.1
 0.75 0.485  4.0 115.1
 0.75 0.485  6.0 153.9
 0.75 0.485  8.0 203.9
 0.75 0.485 10.0 251.1
 0.75 0.485 12.0 294.0
 0.75 0.485 14.0 333.8
 0.75 0.490  1.0  35.0
 0.75 0.490  2.0  56.2
 0.75 0.490  4.0  93.1
 0.75 0.490  6.0 127.4
 0.75 0.490  8.0 164.5
 0.75 0.490 10.0 206.2
 0.75 0.490 12.0 245.4
 0.75 0.490 14.0 281.9
 0.75 0.495  1.0  23.9
 0.75 0.495  2.0  40.7
 0.75 0.495  4.0  70.6
 0.75 0.495  6.0  99.0
 0.75 0.495  8.0 126.6
 0.75 0.495 10.0 156.8
 0.75 0.495 12.0 189.6
 0.75 0.495 14.0 221.1
 0.75 0.500  1.0  15.6
 0.75 0.500  2.0  26.1
 0.75 0.500  4.0  45.9
 0.75 0.500  6.0  65.8
 0.75 0.500  8.0  86.0
 0.75 0.500 10.0 106.0
 0.75 0.500 12.0 126.1
 0.75 0.500 14.0 149.7

